Exploration noise for learning linear-quadratic mean field games

The goal of this paper is to demonstrate that common noise may serve as an exploration noise for learning the solution of a mean field game. This concept is here exemplified through a toy linear-quadratic model, for which a suitable form of common noise has already been proven to restore existence and uniqueness. We here go one step further and prove that the same form of common noise may force the convergence of the learning algorithm called `fictitious play', and this without any further potential or monotone structure. Several numerical examples are provided in order to support our theoretical analysis.

==> Untitled35.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8d730af5-14a4-4407-942a-2bc1cea1dc0f",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'np' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_285/1487801709.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mvariance\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'/workdir/delarue/Network16/variance.npy'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m: name 'np' is not defined"
     ]
    }
   ],
   "source": [
    "variance=np.load('/workdir/delarue/Network16/variance.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8a33d7de-57bc-4088-8cc8-e3aa536ae3f1",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "44913f5f-473c-48ea-8751-7a4e6e554fec",
   "metadata": {},
   "outputs": [],
   "source": [
    "variance=np.load('/workdir/delarue/Network16/variance.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "9a8f11d0-1599-4767-8393-2afe24458964",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1.10701973e+02, 3.22517744e+02, 6.21383772e+02, 1.02228326e+03,\n",
       "       1.54573495e+03, 6.17736292e+03, 2.96249253e+03, 4.12925281e+03,\n",
       "       5.10026196e+03, 6.87866748e+03, 8.57529546e+03, 8.53683822e+04,\n",
       "       1.28513671e+04, 1.52592842e+04, 1.91024869e+04, 2.45699160e+04,\n",
       "       2.59695627e+04, 1.14990164e+06, 3.97021555e+04, 3.70431725e+04])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "variance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "bde26755-00e9-4fab-8d19-0a166bb88872",
   "metadata": {},
   "outputs": [],
   "source": [
    "abscisses=np.arange(1,21)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "23a7b002-5fa1-492e-bdd1-a2b6b04ede33",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11, 12, 13, 14, 15, 16, 17,\n",
       "       18, 19, 20])"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "abscisses"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "3ba199f7-d681-4355-b55b-6117df7acf1b",
   "metadata": {},
   "outputs": [
    {
     "ename": "OSError",
     "evalue": "'_mpl-gallery' not found in the style library and input is not a valid URL or path; see `style.available` for list of available styles",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m/opt/conda/lib/python3.8/site-packages/matplotlib/style/core.py\u001b[0m in \u001b[0;36muse\u001b[0;34m(style)\u001b[0m\n\u001b[1;32m    114\u001b[0m             \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 115\u001b[0;31m                 \u001b[0mrc\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrc_params_from_file\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mstyle\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0muse_default_template\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mFalse\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    116\u001b[0m                 \u001b[0m_apply_style\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrc\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/conda/lib/python3.8/site-packages/matplotlib/__init__.py\u001b[0m in \u001b[0;36mrc_params_from_file\u001b[0;34m(fname, fail_on_error, use_default_template)\u001b[0m\n\u001b[1;32m    797\u001b[0m     \"\"\"\n\u001b[0;32m--> 798\u001b[0;31m     \u001b[0mconfig_from_file\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_rc_params_in_file\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfname\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfail_on_error\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfail_on_error\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    799\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/conda/lib/python3.8/site-packages/matplotlib/__init__.py\u001b[0m in \u001b[0;36m_rc_params_in_file\u001b[0;34m(fname, transform, fail_on_error)\u001b[0m\n\u001b[1;32m    726\u001b[0m     \u001b[0mrc_temp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m{\u001b[0m\u001b[0;34m}\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 727\u001b[0;31m     \u001b[0;32mwith\u001b[0m \u001b[0m_open_file_or_url\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfname\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mfd\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    728\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/conda/lib/python3.8/contextlib.py\u001b[0m in \u001b[0;36m__enter__\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    112\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 113\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mnext\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgen\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    114\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mStopIteration\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/conda/lib/python3.8/site-packages/matplotlib/__init__.py\u001b[0m in \u001b[0;36m_open_file_or_url\u001b[0;34m(fname)\u001b[0m\n\u001b[1;32m    704\u001b[0m             \u001b[0mencoding\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m\"utf-8\"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 705\u001b[0;31m         \u001b[0;32mwith\u001b[0m \u001b[0mopen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfname\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mencoding\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mencoding\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0mf\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    706\u001b[0m             \u001b[0;32myield\u001b[0m \u001b[0mf\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: '_mpl-gallery'",
      "\nThe above exception was the direct cause of the following exception:\n",
      "\u001b[0;31mOSError\u001b[0m                                   Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_285/3793753754.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mvariance\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mload\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'/workdir/delarue/Network16/variance.npy'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mabscisses\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m21\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mstyle\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0muse\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'_mpl-gallery'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0;31m# make the data\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/conda/lib/python3.8/site-packages/matplotlib/style/core.py\u001b[0m in \u001b[0;36muse\u001b[0;34m(style)\u001b[0m\n\u001b[1;32m    116\u001b[0m                 \u001b[0m_apply_style\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrc\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    117\u001b[0m             \u001b[0;32mexcept\u001b[0m \u001b[0mIOError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0merr\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 118\u001b[0;31m                 raise IOError(\n\u001b[0m\u001b[1;32m    119\u001b[0m                     \u001b[0;34m\"{!r} not found in the style library and input is not a \"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    120\u001b[0m                     \u001b[0;34m\"valid URL or path; see `style.available` for list of \"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mOSError\u001b[0m: '_mpl-gallery' not found in the style library and input is not a valid URL or path; see `style.available` for list of available styles"
     ]
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(1,21)\n",
    "plt.style.use('_mpl-gallery')\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =abscisses\n",
    "y = variance\n",
    "# size and color:\n",
    "sizes = np.random.uniform(15, 80, len(x))\n",
    "colors = np.random.uniform(15, 80, len(x))\n",
    "\n",
    "# plot\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.scatter(x, y, s=sizes, c=colors, vmin=0, vmax=100)\n",
    "\n",
    "ax.set(xlim=(0, 8), xticks=np.arange(1, 8),\n",
    "       ylim=(0, 8), yticks=np.arange(1, 8))\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "b6a8f9de-85dc-47ff-a99f-b0fedbb3d160",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(1,21)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =abscisses\n",
    "y = variance\n",
    "# size and color:\n",
    "sizes = np.random.uniform(15, 80, len(x))\n",
    "colors = np.random.uniform(15, 80, len(x))\n",
    "\n",
    "# plot\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.scatter(x, y, s=sizes, c=colors, vmin=0, vmax=100)\n",
    "\n",
    "ax.set(xlim=(0, 8), xticks=np.arange(1, 8),\n",
    "       ylim=(0, 8), yticks=np.arange(1, 8))\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "6d41e62d-4f4f-4030-952d-64eb5b45ee4c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXcAAAEICAYAAACktLTqAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAe4UlEQVR4nO3de3RV9Z338fc3CSE54SrgFSjWW61UEVPxkiq3oqKCdtUqMxTGscPU24jF0fZxWm3tWgWqQl3TJdKWUUHhsUgVfWgRUTRaiAa8AWprvYFCCVVuOYQE+D5/nC0TQkJyrvtk83mtlZV99u33ITl8z85v7/3b5u6IiEi0FIQdQEREMk/FXUQkglTcRUQiSMVdRCSCVNxFRCJIxV1EJIJU3CUUZvahmQ0PO8fBmFlfM9thZoVhZxFJVlHYAUTylbt/DHQKO4dIKnTkLtIMM9OBj7RrKu4SOjPraGbTzezT4Gu6mXVstPxWM9sQLPuembmZHd/Mfq4ys+om8242s4XB9MVm9pqZbTOzdWZ2Z6P1+gX7vcbMPgaeazSvKFjnajN728y2m9n7ZvbvjbYfbGbrzWySmW0K8l7daHmpmd1jZh+Z2VYze8nMSoNlZ5nZn81si5m9YWaDM/WzlUOXirvkg9uBs4ABwGnAmcB/AZjZhcAPgOHA8cD5B9nPQuAkMzuh0bx/Ah4NpmuBcUA34GLgWjO7rMk+zgdOBi5oZv+bgEuALsDVwDQzG9ho+ZFAV+AY4Brg12bWPVh2N3AGcA5wGHArsNfMjgH+H/DzYP4twONm1usg/06R1rm7vvSV8y/gQ2B4MP03YGSjZRcAHwbTs4BfNFp2PODA8S3sdw7wk2D6BGA7EGth3enAtGC6X7DfLzda/sW8oha2fwK4KZgeDOxsvC6JD4OzSBxE7QROa2YftwGzm8xbDIwP+3ekr/b9pSN3yQdHAx81ev1RMO+LZesaLWs83ZxHgTHB9D8BT7h7HMDMBpnZ82ZWY2Zbge8DPZts3+L+zewiM1thZp+Z2RZgZJPt/+Huuxu9jpM4IdsTKCHxIdbUl4Argi6ZLcF+K4CjWvl3ihyUirvkg09JFLkv9A3mAWwAejda1qeVfT0D9DSzASSK/KONlj1Kouumj7t3BWYA1mT7ZodJDc4BPE6ie+UId+8GLGpm++ZsBuqA45pZto7EkXu3Rl9l7j65DfsVaZGKu+SDucB/mVkvM+sJ/IRE9wrAY8DVZnaymcWCZS0KjpznA78k0Ye9pNHizsBn7l5nZmeSOLJvq2KgI1AD7Dazi4ARbdnQ3feS6F6618yONrNCMzs7+MCYA1xqZhcE80uCk7O9D75XkYNTcZd88HOgGngTeAtYFczD3f8I3Ac8D7wHLA+22XWQ/T1K4gTs75t0k1wH/MzMtpP4kHisrQHdfTvwH8E2n5P4YFjY1u1JnCh9C3gV+AyYAhS4+zpgNPB/SHxwrAP+E/3flDSZux7WIe2HmZ0MrAY6NincItKIjg4k75nZ5WZWHFxWOAV4SoVd5OBaLe5mNiu4KWN1o3kDgqsGXjez6qD/UiRb/p1El8XfgD3AteHGEcl/rXbLmNl5wA7gYXfvH8x7hsT1wX80s5HAre4+ONthRUSkbVo9cnf3F0mcANpvNom79CBxR96niIhI3kh1cKSJwGIzu5vEB8Q5La1oZhOACQBlZWVnfOUrX0mxSRGRQ9PKlSs3u3tSQ1K06WoZM+sHPN2oW+Y+4AV3f9zMvgNMcPdWx+YuLy/36urq1lYTEZFGzGylu5cns02qV8uMBxYE078nMdCTiIjkiVSL+6f87+h8Q4G/ZiaOiIhkQqt97mY2l8SIdz3NbD1wB/BvwK+Cca7rCPrURUQkP7Ra3N19TAuLzshwFhERyRDdoSoiEkEq7iIiEaTiLiISQSruIiIRpOIuIhJBKu4iIhGk4i4iEkEq7iIiEaTiLiISQSruIiIRpOIuIhJBKu4iIhGk4i4iEkEq7iIiEaTiLiISQa0WdzObZWabzGx1k/k3mtm7ZrbGzKZmL6KIiCSrLUfuDwIXNp5hZkOA0cCp7n4KcHfmo4mISKpaLe7u/iLwWZPZ1wKT3X1XsM6mLGQTEZEUpdrnfiLwDTOrMrMXzOzrmQwlIiLpafUZqgfZrjtwFvB14DEz+7K7e9MVzWwCwQO0+/btm2pOERFJQqpH7uuBBZ7wCrAX6Nnciu4+093L3b28V69eqeYUEZEkpFrcnwCGApjZiUAxsDlDmUREJE2tdsuY2VxgMNDTzNYDdwCzgFnB5ZH1wPjmumRERCQcrRZ3dx/TwqKxGc4iIiIZojtURUQiSMVdRCSCVNxFRCJIxV1EJIJU3EVEIkjFXUQkglTcRUQiSMVdRCSCVNxFRCJIxV1EJIJU3EVEIkjFXUQkglTcRUQiSMVdRCSCVNxFRCJIxV1EJIJaLe5mNsvMNgVPXWq67BYzczNr9vmpIiISjrYcuT8IXNh0ppn1Ab4JfJzhTCIikqZWi7u7vwh81syiacCtgJ6dKiKSZ1LqczezUcAn7v5GG9adYGbVZlZdU1OTSnMiIpKkpIu7mcWA24GftGV9d5/p7uXuXt6rV69kmxMRkRSkcuR+HHAs8IaZfQj0BlaZ2ZGZDCYiIqkrSnYDd38LOPyL10GBL3f3zRnMJSIiaWjLpZBzgeXASWa23syuyX4sERFJR6tH7u4+ppXl/TKWRkREMkJ3qIqIRJCKu4hIBKm4i4hEkIq7iEgEqbiLiESQiruISASpuIuIRJCKu4hIBKm4i4hEkIq7iEgEqbiLiDSxePFi+vbtS+fOnRk9ejRbt24NO1LSVNxFRBpZs2YNl19+OevWrWPHjh386U9/4qqrrgo7VtJU3EVEGlm6dCl79+7d97q+vp5nn302xESpUXEXEWmkW7duFBXtP2BuLBYLKU3qVNxFRBq54oor+NKXvkRpaSkFBQWUlpYyffr0sGMlrdXx3M1sFnAJsMnd+wfzfglcCtQDfwOudvctWcwpIpITpaWlvPrqqzz00EPU1NQwdOhQKioqwo6VNHP3g69gdh6wA3i4UXEfATzn7rvNbAqAu9/WWmPl5eVeXV2dfmoRkUOIma109/Jktmm1W8bdXwQ+azLvGXffHbxcQeIh2SIikicy0ef+r8AfW1poZhPMrNrMqmtqajLQnIiItCat4m5mtwO7gUdaWsfdZ7p7ubuX9+rVK53mRESkjVo9odoSMxtP4kTrMG+t415ERHIqpeJuZhcCtwHnu3s8s5FERCRdrXbLmNlcYDlwkpmtN7NrgP8GOgNLzOx1M5uR5ZwiIpKEVo/c3X1MM7N/l4UsIiKSISn3uYtI5rzyyis89dRTdOnShauvvpqePXuGHUnaORV3kZA99dRTXHnlldTV1dGhQwfuvfde3nrrLRV4SYvGlhEJ2cSJE9m5cyfuTn19Pf/4xz+YOXNm2LGknVNxFwnZ9u3b93vd0NDQLh8OIflFxV0kZN/61rcoLS3d97q0tJRLL700xEQSBepzFwnZfffdh7vz+OOPE4vFuOeee9rlKISSX1odFTKTNCqkiEjysjIqpIiItD8q7iIieWj79u18+9vfpmvXriltr+IuIpIFCxcu5Nxzz+Wcc87hD3/4Q9Lbjx07lqeffppt27al1L763EVEMmzRokVcccUVxOOJcRVjsRiPPvooo0ePbvM+SkpK2LVr1xcv1ecuIhK2X/3qV/sKO0A8Hk/6IdtlZWVpZVBxFxHJsMLCwgPmFRUld+X5tGnTKC0txcxSyqDiLiKRUldXx+23386IESO45ZZb2LFjR84z3HbbbQfcmHbbbbcltY9x48axZMkS7rjjjpQyqM9dRCLD3RkyZAhVVVXU1dXRsWNHTjnlFKqqqpI+ck5XZWUl06ZNw9256aabGDx4cMr7SuU691aLu5nNIvE4vU3u3j+Ydxjwf4F+wIfAd9z989YaU3EXkWx67733OPXUU9m5c+e+eZ06dWLZsmWcccYZISZLT7ZuYnoQuLDJvB8CS939BGBp8FpEJC3uzowZMxgyZAhXXHEF77zzTlLb792794A+ajNjz549mYzZLrRa3N39ReCzJrNHAw8F0w8Bl2U2loi0Vxs3buSTTz4hlS7fn//850yaNIlly5bx+OOPc+aZZ/LRRx+1efvjjz+ek08+mY4dOwJQXFzM0UcfzYABA5LO0t6lekL1CHffABB8P7ylFc1sgplVm1l1TU1Nis2JSL5raGhg9OjR9OvXj+OPP56KioqkT2ZOnz593yWE7k5dXR3z5s1r8/YFBQU899xzjBs3joEDB3LVVVfx8ssvU1xcnFSOKMj6GQZ3nwnMhESfe7bbE5HUbdmyhc2bN9O3b9+kC+LUqVNZsmTJvhtvVq5cyaRJk3jggQfavI+mR/upHP136dJFDzsh9SP3v5vZUQDB902ZiyQiYZg6dSpHHHEEAwYMoE+fPqxevTqp7f/85z/vdyJz165drFixIql93HjjjcRiMSDRV15aWsp3vvOdpPYhCakW94XA+GB6PPBkZuKISBhWrFjBT3/6U+rr66mtrWXTpk1JPzCkcV83JG7aOemkk5Lax5133smUKVOoqKhg1KhRLF++nGOPPTapfUhCWy6FnAsMBnoCfwfuAJ4AHgP6Ah8DV7h705OuB9ClkCLZ4e7MmzePlStXcsIJJ3DNNdckdV33zJkzufnmm/e7Zd7M2LVrFx06dGjTPrZt28Y555zDxx9/DED37t2pqqriyCOPTO4fIwdI5VLIVn/77j6mhUXDkmlIRLLnuuuuY/bs2dTW1hKLxZg/fz6LFy+moKBtf5wfd9xxB1xC2KNHjzYXdkj0da9atYoVK1awZ88eBg0atK+LRXJPww+ItHObN29m1qxZ1NbWAolBqlasWMGrr77a5n0MHTqUsWPHEovF6Nq1K506dWL+/PlJZykuLua8885jyJAhKuwh0zNURdq52tpaioqKqK+v3zevsLAwqcsQzYwZM2Zwww03sHHjRk499VQOP7zFK5ylHVBxF2nnevfuTe/evXn//ffZvXs3ZkZRUVFKt9v379+f/v37ZyGl5Jq6ZUTS5O785S9/4a233qKhoSHn7RcWFrJs2TLOP/98DjvsMAYOHEhlZSXdunXLeRbJHzpyF0lDfX09l156KS+99BIFBQUcc8wxVFZW0qtXr5zmOOqoo3j22Wdz2qbkNx25H4I+//xzJk6cyMiRI5kyZQq7d+8OO1K7NW3aNCorK4nH4+zYsYP333+fa6+9NuxYIjpyP9TU1dUxaNAgPvroI+rr63nhhRd47bXXkhq/I0qqqqoYP348Gzdu5Oyzz2bOnDn06NGjzduvWrVqv7syGxoaeOONN7IRVSQpOnI/xLzwwgts3Lhx35UV8XicBQsWsHXr1pCT5d769esZPnw47777Llu3bmXp0qWMHDkyqX0MGDBgvyfudOjQQSckJS+ouB9imhvXuj2Pd/3OO+8wb948li9fnvS2lZWV+92409DQwKpVq5K6hPAHP/gBgwYNoqysjM6dO9O3b19mzJiRdBaRTFO3zCHmG9/4Bp06dSIej7Nnzx5KSkqoqKjgsMMOCzta0h5++GGuvfZaCgsL2bNnD+PGjeP+++9v8/ZdunRpdtTBkpKSNu+jY8eOLF26lLVr11JfX0///v0PyeFlJf/oyP0Q07lzZ1555RVGjRrFaaedxjXXXMOTT7a/cd927drFhAkTiMfjbN++nXg8zsMPP0wyYxeNGDGCk08+eV+3SiwW484770z6WZsFBQX079+fgQMHqrBL3tCR+yGod+/eLFiwIOwYafnss88OGAulqKiI9evXU17etvGVOnToQGVlJbNmzWLdunVUVFQk3ecukq9U3CUUe/fu5a677uKhhx4iFosxefJkLrnkkjZvf8QRR9C1a1fq6ur2zdu9ezennXZaUjk6duyoSxclktQtI6H42c9+xtSpU/nggw9Ys2YNV155JS+99FKbty8oKGDJkiUcddRRFBcXE4vFmDNnjsb+FgnoyF1C8eCDD+43dng8Hmfu3LlUVFS0eR9f+9rX+OSTT9iyZQtdunShsLAwG1FF2qW0jtzN7GYzW2Nmq81srpm1/TIDadfWrl3LuHHjuPzyy1m4cGHS2ze+NhwSR+JlZWVJ78fM6N69uwq7SBMpF3czOwb4D6Dc3fsDhcBVmQom+evdd99l0KBBzJkzhyeeeIIxY8Ywe/bspPbxi1/8Yl+BLygooHPnzlx33XXZiCtySEq3z70IKDWzIiAGfJp+JMl3M2fOpLa2dt814vF4nLvuuiupfVx22WUsWrSICRMmMHHiRF5//XX69euXhbQih6aU+9zd/RMzu5vEM1R3As+4+zNN1zOzCcAEgL59+6banOSR+vr6A27+SWXwscGDBzN48OAMpRKRxtLplukOjAaOBY4GysxsbNP13H2mu5e7e3muh0GV7Bg/fvx+j1ArKytTl4pInkmnW2Y48IG717h7A7AAOCczsSSflZeXs2jRIioqKjj99NOZPHkykyZNCjuWiDSSzqWQHwNnmVmMRLfMMKDt935Lu3b++edTWVkZdgwRaUHKR+7uXgXMB1YBbwX7mpmhXCIikoa0rpZx9zvc/Svu3t/dv+vuuzIVTJq3Z88epk6dygUXXMD3v/99ampqwo4kInlId6i2M9/73vd47LHHiMfjdOjQgUWLFrF27Vo6deoUdjQRySMaW6YdqaurY/bs2ftu229oaODzzz/nmWcOuAJVRA5xKu7tSHMPloDmn64kIoc2Ffd2pLS0lFGjRu27bb+wsJBYLMbw4cNDTiYi+UbFPcc+/fRTZs2axSOPPML27duT3n7u3Llcf/31nHHGGYwePZpXX32V7t27ZyGpiLRn1tKf+tlQXl7uyTwGLWpWr17Nueeeu68bpUePHqxatYoePXqEnExE8pmZrXT3tj1iLKAj9xy6/vrr2b59O7W1tdTW1rJhwwYmT54cdiwRiSAV9xzasGHDfidFGxoaWL9+fYiJRCSqVNxzaMSIEZSU/O/zTGKxGBdddFGIiUQkqlTcc+juu+/m4osvprCwkOLiYm666Sa++93vhh1LRCJId6gmYdu2bcybN48dO3ZwwQUXcMoppyS1fUlJCfPnz2fPnj0UFBRgZllKKiKHOhX3NtqyZQunn346mzZtYvfu3fz4xz/mySefTOkacz3vU0SyTd0ybfTAAw+wYcMG4vE49fX1xONxPaBCRPKWinsbbd68mV279h/08vPPPw8pjYjIwam4t9GFF16436PlSkpKGDlyZIiJRERallZxN7NuZjbfzN4xs7fN7OxMBcs3w4YN47777qN79+6UlpZy6aWXcv/994cdS0SkWWkNP2BmDwGV7v5bMysGYu6+paX1D/XhB0REUpHK8AMpXy1jZl2A84B/AXD3eqA+1f2JiEjmpNMt82WgBvgfM3vNzH5rZmVNVzKzCWZWbWbVYT4SrqGhgV//+tfccMMNzJ49u8Wx0UVEoiDlbhkzKwdWAOe6e5WZ/QrY5u4/bmmbsLpl9u7dy7Bhw6iqqmLnzp2UlZUxZswYfvOb3+Q8i4hIsnI9KuR6YL27VwWv5wMD09hf1rzyyitUV1ezc+dOAGpra3n44YfZvHlzyMlERLIj5eLu7huBdWZ2UjBrGLA2I6kyrLa2loKC/f+phYWF1NbWhpRIRCS70h1+4EbgkeBKmfeBq9OPlHnl5eUUFxdjZrg7RUVF9OvXjz59+oQdTUQkK9K6zt3dX3f3cnc/1d0vc/e8vGWza9euvPzyywwaNIjDDz+cYcOG8fzzzx9wNC8iEhWHzMBhJ554IsuXLw87hohITujQVUQkglTcRUQiSMVdRCSCVNxFRCJIxV1EJIJU3EVEIqhdXArp7sydO5fFixfTt29fJk2aRLdu3cKOJSKSt9pFcb/jjju45557iMfjFBcX88gjj/Dmm2/SqVOnsKOJiOSlvO+W2bt3L1OmTCEejwNQX19PTU0NTz31VMjJRETyV7so7nv27NlvnrtTV1cXUiIRkfyX98W9qKiIiy++mJKSkn3zCgoK+OY3vxliKhGR/Jb3xR1g7ty5jB07ln79+nH22WdTWVlJ7969w44lIpK32sUJ1VgspqcmiYgkoV0cuYuISHLSLu5mVhg8IPvpTAQSEZH0ZeLI/Sbg7QzsR0REMiSt4m5mvYGLgd9mJo6IiGRCukfu04Fbgb0trWBmE8ys2syqa2pq0mxORETaIuXibmaXAJvcfeXB1nP3mcFzVst79eqVanMiIpKEdI7czwVGmdmHwDxgqJnNyUgqERFJS8rF3d1/5O693b0fcBXwnLuPzVgyERFJma5zFxGJoIzcoeruy4BlmdiXiIikT0fuIiIRpOIuIhJBKu4iIhGk4i4iEkEq7iIiEaTiLiISQSruIiIRpOIuIhJBKu4iIhGk4i4iEkEq7iIiEaTiLiISQSruIiIRpOIuIhJBKu4iIhGUzjNU+5jZ82b2tpmtMbObMhlMRERSl87DOnYDk9x9lZl1Blaa2RJ3X5uhbCIikqJ0nqG6wd1XBdPbgbeBYzIVTEREUpeRPncz6wecDlRlYn8iIpKetIu7mXUCHgcmuvu2ZpZPMLNqM6uuqalJtzkREWmDtIq7mXUgUdgfcfcFza3j7jPdvdzdy3v16pVOcyIi0kbpXC1jwO+At9393sxFEhGRdKVz5H4u8F1gqJm9HnyNzFAuERFJQ8qXQrr7S4BlMIuIiGSI7lAVEYkgFXcRkQhScRcRiSAVdxGRCFJxFxGJIBV3EZEIUnEXEYkgFXcRkQhScRcRiSAVdxGRCFJxFxGJIBV3EZEIUnEXEYkgFXcRkQhScRcRiSAVdxGRCEr3GaoXmtm7Zvaemf0wU6FERCQ96TxDtRD4NXAR8FVgjJl9NVPBREQkdekcuZ8JvOfu77t7PTAPGJ2ZWCIiko6Un6EKHAOsa/R6PTCo6UpmNgGYELzcZWar02gzE3oCm0POAPmRIx8yQH7kyIcMkB858iED5EeOfMgAcFKyG6RT3Jt7OLYfMMN9JjATwMyq3b08jTbTlg8Z8iVHPmTIlxz5kCFfcuRDhnzJkQ8ZvsiR7DbpdMusB/o0et0b+DSN/YmISIakU9xfBU4ws2PNrBi4CliYmVgiIpKOlLtl3H23md0ALAYKgVnuvqaVzWam2l4G5UMGyI8c+ZAB8iNHPmSA/MiRDxkgP3LkQwZIIYe5H9BNLiIi7ZzuUBURiSAVdxGRCMpJcc+HYQrMrI+ZPW9mb5vZGjO7KYwcQZZCM3vNzJ4OMUM3M5tvZu8EP5OzQ8hwc/C7WG1mc82sJEftzjKzTY3vuTCzw8xsiZn9NfjePaQcvwx+J2+a2R/MrFuuMzRadouZuZn1zGaGg+UwsxuD2rHGzKbmOoOZDTCzFWb2uplVm9mZWc7QbJ1K6f3p7ln9InGy9W/Al4Fi4A3gq9lut5kcRwEDg+nOwF/CyBG0/wPgUeDpMNoPMjwEfC+YLga65bj9Y4APgNLg9WPAv+So7fOAgcDqRvOmAj8Mpn8ITAkpxwigKJieku0czWUI5vchcbHER0DPkH4WQ4BngY7B68NDyPAMcFEwPRJYluUMzdapVN6fuThyz4thCtx9g7uvCqa3A2+TKDA5ZWa9gYuB3+a67UYZupB4I/8OwN3r3X1LCFGKgFIzKwJi5Og+CXd/EfisyezRJD7wCL5fFkYOd3/G3XcHL1eQuH8kpxkC04BbaebGxBzmuBaY7O67gnU2hZDBgS7BdFey/B49SJ1K+v2Zi+Le3DAFOS+qjZlZP+B0oCqE5qeT+E+zN4S2v/BloAb4n6B76LdmVpbLAO7+CXA38DGwAdjq7s/kMkMTR7j7hiDbBuDwELN84V+BP+a6UTMbBXzi7m/kuu0mTgS+YWZVZvaCmX09hAwTgV+a2ToS79cf5arhJnUq6fdnLop7m4YpyBUz6wQ8Dkx09205bvsSYJO7r8xlu80oIvHn5/3ufjpQS+JPvZwJ+gxHA8cCRwNlZjY2lxnymZndDuwGHslxuzHgduAnuWy3BUVAd+As4D+Bx8ysuXqSTdcCN7t7H+Bmgr92sy0TdSoXxT1vhikwsw4kfmCPuPuCECKcC4wysw9JdE8NNbM5IeRYD6x39y/+cplPotjn0nDgA3evcfcGYAFwTo4zNPZ3MzsKIPie1S6AgzGz8cAlwD970MmaQ8eR+MB9I3if9gZWmdmROc4BiffpAk94hcRfu1k/udvEeBLvTYDfk+hmzqoW6lTS789cFPe8GKYg+MT/HfC2u9+b6/YB3P1H7t7b3fuR+Dk85+45P1p1943AOjP7YqS5YcDaHMf4GDjLzGLB72YYif7FsCwk8R+Z4PuTYYQwswuB24BR7h7Pdfvu/pa7H+7u/YL36XoSJ/g25joL8AQwFMDMTiRx4j/XIzR+CpwfTA8F/prNxg5Sp5J/f2bzzG+jM8AjSZz1/Rtwey7abCZDBYnuoDeB14OvkWFkCfIMJtyrZQYA1cHP4wmgewgZfgq8A6wGZhNcFZGDdueS6OdvIFG8rgF6AEtJ/OddChwWUo73SJyj+uI9OiPXGZos/5DcXC3T3M+iGJgTvD9WAUNDyFABrCRxlV8VcEaWMzRbp1J5f2r4ARGRCNIdqiIiEaTiLiISQSruIiIRpOIuIhJBKu4iIhGk4i4iEkEq7iIiEfT/AZFWc0fAkSY4AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(1,21)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =abscisses\n",
    "y = np.log(variance)\n",
    "# size and color:\n",
    "sizes = 20*np.ones(len(x))\n",
    "colors = 0*np.ones(len(x))\n",
    "\n",
    "# plot\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.scatter(x, y, s=sizes, color='black')\n",
    "\n",
    "ax.set(xlim=(0, 20), xticks=np.arange(0,22,2),\n",
    "       ylim=(0, max(y)), yticks=np.arange(0,20,2))\n",
    "ax.set_title('log variance')\n",
    "\n",
    "plt.savefig('variance.png')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "fa2ef1c1-1427-4f3a-906d-863f0e9a030c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXcAAAEICAYAAACktLTqAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAViUlEQVR4nO3de5yVdZ3A8c+XGWZg5CYiicILumntttYaZWuaRqYppvmqNbU0XfNCrzRvIa1lmmXe2nLL3LyxrUblbdUum7c2K28rkKLcFEQERAG5MzCXM7/94xxsINRzBuac4efn/XrNa2bO4Xme75w585nnPOfMQ6SUkCTlpVetB5AkbXvGXZIyZNwlKUPGXZIyZNwlKUPGXZIyZNz1phIR+0XE7FrPIXW38HXukpQf99z1phER9bWeQaoW464eLyImRMRtm112VUT8e0ScGBEzI2JNRDwXEad2+jcHRMTCiDgvIl4CJm68bLN1zy0tPyMijux03QkR8eeIuDIiVkTEvIg4pNP1gyNiYkS8WLr+zk7XHRYRT0TEyoh4OCL27K7bR9oS467twc+BQyNiAEBE1AFHAZOAJcBhwADgROD7EbFXp2V3AQYDI4FTtrDuucB+wEDgIuDmiBjW6fq9gdnAEOBy4IaIiNJ1NwFNwN8DQ4Hvl+bbC7gROBXYCfgJcHdENHb9JpAqY9zV46WU5gNTgU+VLhoDNKeUHk0p/SalNDcVPQjcSzHWG3UA30wptaSU1m9h3bemlF5MKXWklH4JPAt8sNM/mZ9Sui6lVAB+CgwD3lL6BXAIcFpKaUVKqa20fYCTgZ+klB5LKRVSSj8FWoAPbaObRHpDxl3bi0nAMaWPjy19TkQcEhGPRsTyiFgJHEpxL3ujpSmlDa+10og4vtPhk5XAezZb/qWNH6SUmksf9gNGAMtTSiu2sNqRwDkb11la7whg17K/WmkrGXdtL24FDoiI4cCRwKTSYY7bgSuBt6SUBgG/BaLTcq/5crCIGAlcB3wZ2Km0/NObLf9aFgCDI2LQa1z3nZTSoE5vTSmln5exXmmbMO7aLqSUlgJ/ACYC81JKM4EGoBFYCrSXnuw8qILV7kAx/ksBIuJEinvu5cyzGPgf4McRsWNE9I6Ij5Suvg44LSL2jqIdImJsRPSvYDZpqxh3bU8mAQeW3pNSWgOcAdwCrKB4uObucleWUpoBfA94BHgZ+AfgoQrmOQ5oA2ZRfGL3zNJ6J1M87v6j0lxzgBMqWK+01fwjJknKkHvukpQh4y5JGTLukpQh4y5JGarqiZSGDBmSRo0aVc1NSlJFVr68iqWLXqHza00CeOf731azmaZMmbIspbRzJctUNe6jRo1i8uTJ1dykJFVkxiOzGf/xb9HS3ApAr7pevP29I/nx5MtrNlNEzK90GQ/LSFInf/dPe3DK5cdR31BPXe86dnvnLlz43+NrPVbFqvo699GjRyf33CVtDwrtBTas28AOA3eo9ShExJSU0uhKlnHPXZK2oK6+rkeEvauMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLPcSG5hYK7YVaj6FMGHepxtasWMuZ+36dIwYez9imz3HTt26t9UjKgHGXauyKE69m9uS5dBQ6KLQXuOXyu3j4rsdrPZa2c8ZdqrHpD82mvbX91c83NLcw7U8zaziRcmDcpRobPGzQJp839OnN0BE71WYYZcO4SzV27g1fom//PvTtV3wb8a7dGHvKgbUeS9u5+loPIL3Z7fGBd3DjjB8w7cEZ9O3fl9EHv5feDb1rPZa2c8Zd6gGG7LYTY47dr9ZjKCMelpGkDLnnLkndYNWy1TzyqymQEnsf9n52HDqwqts37pK0jS15YSnjRp9H6/pWSHDt+Ju4+vFLGfbWt5S9juY167nixKuZev+0Ls3gYRlJ2sau/9ok1q5Yx4Z1LWxobmHdqmauO+/mitZx6ef/ncd+M5Xm1eu7NIN77pJ6lL/8/ikevnsyA3fqxyfHHczAIQMqWn7FklX84NSfMOeJeYx893DOuvY0dh5e3b8bWLboFToKHa9+3lHo4JVFyytax+R7n6Stpa3LMxh3SdvMkheWct9Nf6TQXmD/o/Zh5LuHV7T8fTc9yFXjrqWluZW63nX86j/u47qnvseAwf3LWr7QXuDs/S/gpedepr2twLKFy/nKh89n4qyraOzb2JUvqUv2Hvt+npn8HC3NLQA0NjWy99i9KlpHnx0atyruHpaRMjF/xgL+8MuHmD15bpeWf376As756Dc58V1n8MPTr6d1Q2tFyy+as5iT9zyHmy66hZ9dfBtf/uAEZj8+p6J1XDf+Jlqai9sttBVYs3wt9//XH8tefuGzi1m28BXa24pn1+wodLBuZTNzn5xf0Rxb65/P+SQHn3AAdb3rqOtdx4Gf34/PnvepitYx7vsn0Ni3gYjo0gzuub9JFdoLrF25jgE79e/ynScXSxe+wvLFKxi++zB2GLhDl5a/Z+LvaWtpZ/+j9uFte47shilf32+uvY9rzvpP6urrKBQ6OPxLB3PK5ceVvfyyF4t7uOvXrCclWPLCMpYvXsk3bzu37HX87Du3s37tBlJHAmDDuhaun3AzVzxwYdnraFm/6Z5qob3A+nUbyl6+oU/vTQ6HAHR0dNDQp7p/FNarVy9O/9EX+fIPTwLo0s/Yx4/bn2FvHcrUB57ivgsrP1Ooe+4V6ujooK216w+VUkqsXLqKdavWdXkdzWvW88yUuSx7sbJjeBv96fZHOWLg8Rwz4lQ+u9spPDet8r2aNSvWcveP7+HWK+/mhVmLujTH//7iISYcfDEXfeYK5jwxr+LlVy5dxfmHXcJnhv4L40aPZ95TlX8dN3/7Nk7Y/XTGf/xbHDtyHE//ubITdr08fymn7HkON198G5O+ewdn7POvPPng9Irn2BrNa9Zz9Vcm0rK+leY162lpbuHuq3/H/BkLyl7H5HuepKPQQSp2mdYNbTx81+MVnV9+zfK1r4Z9o7Urm8teHmC/T+9NQ9+GVz/v3Vhf0eGMXUYNZfTB76OxqbiOxr4N7PGBd9TkFy4Uo741O0/v2ffdHP/No7q07BvGPSIKEZEiInW67OcR0bHx8tJbR0Ts36Up3sDqV9Zw3kEXc1i/z3PsyNOY+sBTFa9j5mPPcuzIcXyi4bOcvOfZLJqzuOJ1/OKyOxnb9DkOa/oc537swooDvW51M2d95BscM+I0PjP0JK448Wo6OjreeMFOpj88m2NGnMpXP3YRx7/jy0y65PaKll8872Uu+8IPaVnfSltLOyteWsmEgy+uaI5Vy1Zz8j+czU+++l/ceP4kvjT6vIqj+Nvr7+d7X7yGKfdN4893/B9n7fcNnp9efoxSSkw46NtMuW8aq5atYc7UeZy1/wWsWra67HXMnjyXX1x6J60b2mhevZ7m1eu54IjLSCm98cIlt1x5F82rmym0d0CCluZWrhtf2asittbKJauoq9/0R7m+oZ6lC8v/5d/QWP83EYpeQfQqP0xjjtmPxqa/Htfu09TIAUd/uOzlAc748ckcdPz+DN5lEMN335UL7xjPO9731rKXjwguuPUcTrrkWA487iMcf9FRfPd359Or15tvP7acr/hB4JbNLjsYWFH6uAPYeL7So7fRXJu44FOXM+3B6bQ0t7B0wStccMRlFcV51bLVTDj4YpYuWEahvYP50xdy7pgLK9orefTXU7j54ttob22noyMx/aHZXHnSNRV9HVefcSPPTJ5Le2s77W0FHrz1EX51zT1lL59S4huHX/pqiNo2tDHpkjt4Zkr5x1jnPvE8dfV1m1y2blUzK5esKnsdd1z1G1YtXU3r+lba2wq0NLfwo9NvKHt5gF9edterTzZB8SH8b6+/v+zlVy1bzQuzFlFo++v3MHUkZjzyTNnrWDBrEb02i1fz2g00ry5/b3PtinV0bLa32rymay9d66qdR+xE78ZNDzsU2gqMes+IstfxoU+Opv/gftQ3FI/UNjY18ukzx1YUxY8e/WFOuuRYdtxlEAN3HsCnzz6Mfz7nk2UvD9DQ2JuvXHMKv3zxOibOuorRB723ouUB6urrOPKMsZz309M56twj3rTn6XnD71xKaQyw+avoBwAtQCq9BcXIl/8rtkztbe3MfGT2q0+QAETAtAdnlL2OOX+Zt8leSUqJtSvWsWTBsrLX8cQfpm8So/bW9opmgOJed1vLX8/b3dLcwlN/mlX28s2rm/8mHL169eKFmeUfFtl5xJDiXmYnKUG/HfuVvY5VS1dv8v0AWP3K2rKXB7b4SGHzh/Svp7Fvw9+sI3Uk+vbrU/Y6Rrxrt78Jc1O/PjQNaCp7HR89et9XDwFAMYoHfHafspffFno39Oa7v/s6A4b0p3djPX12aOTrt5zNkF0Hl72Opv59uWbK5Rx5xiHsf9Q+nP6jk/jipZ+veJYjzziUW168jttevoETvnX0m3KPuaeIch6CRsT5wLdTSlH6vEAx6p13ARMwMaV00mbLFtj0l8iUrR16Kw0Byq969+kJc/SEGaBnzNETZoCeMUdPmAF6xhw9YQaAPVJK5b0etKTiV8tERBPFWC8GhlE8JFMPFIADNv/3KaW6TstOTimNrnSb21JPmKGnzNETZugpc/SEGXrKHD1hhp4yR0+YYeMclS7TlcdMby+9H1p6v/EXRACV/cWCJKlbVBz3lNJTwAaKe+pQ3HPfeNx96rYbTZLUVW94WCYiOiiGm9LLIZcAy4Fdt7COH77B6q7twozbWk+YAXrGHD1hBugZc/SEGaBnzNETZoCeMUdPmAG6MEdZT6hKkrYvvk5JkjJk3CUpQ1WJe0R8IiJmR8SciJhQjW1uYYYREfG/ETEzIqZHxFdqMUdplrqI+EtE/LqGMwyKiNsiYlbpNvmnGsxwVul78XTplBbl/wXS1m33xohYEhFPd7pscETcFxHPlt7vWKM5rih9T6ZFxH9HxKBqz9DpunNLpxYZ0p0zvN4cEXF6qR3TI+Lyas8QEe+LiEcj4omImBwRH+zmGbbYqS7dP1NK3fpG8Q+d5gJvAxqAJ4G/6+7tbmGOYcBepY/7A8/UYo7S9s8GJgG/rsX2SzP8FPhi6eMGYFCVt78bMA/oW/r8FuCEKm37I8BewNOdLrscmFD6eAJwWY3mOAioL318WXfPsaUZSpePAO4B5gNDanRbfBS4H2gsfT60BjPcCxxS+vhQ4A/dPMMWO9WV+2c19tw/CMxJKT2XUmoFfgEcUYXtbiKltDilNLX08RpgJsXAVFVEDAfGAtdXe9udZhhA8Y58A0BKqTWltLIGo9QDfSOiHmgCXqzGRlNKf6T4iq/OjqD4C4/S+0/VYo6U0r0ppY3nqHiUbv7bkde4LQC+D4yn+DLnbvcac4wDLk0ptZT+zZIazJAonm4FYCDdfB99nU5VfP+sRtx3Azqf7m8hNYhqZxExCvhH4LEabP4HFH9oKjsd5Lb1NmApMLF0eOj6iKj8ROZbIaW0CLgSeIHiXzuvSindW80ZNvOWlNLi0myL+esf6dXSvwD/U+2NRsThwKKU0pPV3vZmdgf2i4jHIuLBiPhADWY4E7giIhZQvL9+rVob3qxTFd8/qxH3LZ0ztGavv4yIfsDtwJkppfLPD7tttn0YsCSlVOvz69RTfPh5TUrpH4F1FB/qVU3pmOERFE82tyuwQ0RUfqaqTJXO59QO/KzK220CzgcuqOZ2X0M9sCPwIeCrwC1R/f9ZZhxwVkppBHAWpUe73W1bdKoacV9I8fjdRsOp0sPvzUVEb4o32M9SSnfUYIQPA4dHxPMUD0+NiYjqnvy7aCGwMKW08ZHLbRRjX00HAvNSSktTSm3AHUB1T6e4qZcjYhhA6X23HgJ4PRHxBeAw4HOpdJC1it5O8Rfuk6X76XBgakTsUuU5oHg/vSMV/R/FR7vd/uTuZr5A8b4JcCvFw8zd6jU6VfH9sxpxfxx4Z0S8NSIaKJ7z/e4qbHcTpd/4NwAzU0r/Vu3tA6SUvpZSGp5SGkXxdvh9Sqnqe6sppZeABRGxR+mijwGVnb94670AfCgimkrfm49RPL5YK3dT/EGm9P6uWgwREZ8AzgMOTylV9t8YbQMppadSSkNTSqNK99OFFJ/ge6naswB3AmMAImJ3ik/8V/sMjS8CG/8TojHAs925sdfpVOX3z+585rfTM8CHUnzWdy5wfjW2uYUZ9qV4OGga8ETp7dBazFKa5wBq+2qZ9wGTS7fHncCONZjhImAW8DRwE6VXRVRhuz+neJy/jWK8TgJ2Ah6g+MP7ADC4RnPMofgc1cb76H9Ue4bNrn+e6rxaZku3RQNwc+n+MRUYU4MZ9qV4mvInKR77fn83z7DFTnXl/unpByQpQ/6FqiRlyLhLUoaMuyRlyLhLUoaMuyRlyLhLUoaMuyRl6P8BBbOasq+Rcz4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(1,21)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =abscisses\n",
    "y = variance\n",
    "# size and color:\n",
    "sizes = 20*np.ones(len(x))\n",
    "#colors = 9*np.ones(len(x))\n",
    "\n",
    "# plot\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.scatter(x, y, s=sizes, c=colors)\n",
    "\n",
    "ax.set(xlim=(0, 20), xticks=np.arange(0,21,2),\n",
    "       ylim=(0, max(y)), yticks=np.arange(0,20,2))\n",
    "\n",
    "ax.set_title('variance')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "152243f0-d5ea-4fda-a6c9-7494657f559b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(1,21)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =abscisses\n",
    "y = np.log(variance)\n",
    "# size and color:\n",
    "sizes = 20*np.ones(len(x))\n",
    "colors = 9*np.ones(len(x))\n",
    "\n",
    "# plot\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.scatter(x, y, s=sizes, c=colors)\n",
    "\n",
    "ax.set(xlim=(0, 20), xticks=np.arange(0,21,2),\n",
    "       ylim=(0, max(y)), yticks=np.arange(0,20,2))\n",
    "ax.set_title('variance')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "64dd9864-838f-4ca4-8d18-085e0379bca1",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_15b=np.zeros(15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "26866bca-b347-429e-9d02-80300bc1b5a4",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "aac4fd19-c8b0-407a-9abb-4a3b1e3d6193",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b=np.zeros(15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "02788bf5-881a-40e3-9bd8-8604603cdb39",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[0]=14.578746715832953"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "81c3b6a2-edcf-470f-bca9-c259cdc68751",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[0]=12.627006397033828"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0be91403-4332-4df7-9eeb-0fe7b9a9f2cf",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b=np.zeros(15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5a3694bc-0026-4a37-9da2-9431d4bae058",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[1]=11.384308168494275"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "abd87a03-2617-4150-9894-5ef9c2cd0985",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[2]=11.729705984408278"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "4c18c3ee-6f43-42d6-9034-63ba5c5098fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[3]=11.234284084117322"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "542cfa16-4f28-438b-ab99-39cb7bcdffb6",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[3]=11.48756435764531"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "9a2aa15e-3f46-484b-8a27-2f3c2bbbf6f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[4]=11.045871400350027"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "fe5d7bc9-179c-4a31-b8a1-63fc05917e87",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[4]=11.605955931152959"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "9060a896-daef-4129-9ea6-ebe47e7b74c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[5]=11.114112832569592"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "274d7d7e-f045-4b85-8a96-c6ba9b9e5c74",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[5]=11.528218707823111"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "af4a85f0-5a83-44da-8a58-e734faa9309e",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[6]=11.165123565604436"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "f613260f-1eab-49d3-8a0d-77c95f03d4b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[6]=11.230678478398916"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "5420cf31-6669-474b-9568-21d834d07cae",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[7]=11.212137220215611"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "387f3705-b982-4ad9-9f00-69faf74d7927",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[7]=11.60662583411836"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "edbc97a4-3410-4608-a100-be3ce7d89041",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([12.6270064 ,  0.        , 11.72970598, 11.48756436, 11.60595593,\n",
       "       11.52821871, 11.23067848, 11.60662583,  0.        ,  0.        ,\n",
       "        0.        ,  0.        ,  0.        ,  0.        ,  0.        ])"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss_predict_15b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "9d9f0465-47cd-43b2-8273-f11e3fe225ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[8]=11.239804190573405"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "d2734f46-fa72-4af0-80ce-d942b09f851b",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[8]=11.452902040182682"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "3c607235-8da2-4ac2-9b6e-5cefc2d931e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[9]=11.248096176739502"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "ec19cada-8215-48d9-95f4-db28c215c9e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[9]=11.44070421214884"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "032b5bf1-c532-41a3-be9e-8129ae6da612",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[10]=11.230554527421388"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "f88928a3-ee96-4898-93c8-d64ae8318858",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[10]=11.45402585106823"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "22123aff-0c61-4f7f-a8e8-b434f68bde42",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[11]=11.223858999324806"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "cb536282-3888-417f-a2b9-e2bfc9d449c7",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[11]=11.76889237576129"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "2bd006c0-0ca4-4a25-91ec-bb5bcbfd46af",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[12]=11.21102857376159"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "c4577d94-6a23-4930-96b9-e04a44a43844",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[12]=11.522628673371434"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "d7dcd091-6e42-4eee-b5fd-83e4dbbc54f1",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[13]=11.232462760655931"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "80302c2d-98d1-4575-985a-1945dd622826",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[13]=11.507143893578007"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "1291b3b0-20fc-4d35-b3ce-b5fc8329dc6a",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[14]=11.283325219404592"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "f4dbc662-0189-4d01-ae05-4ed2b72b768a",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[14]=11.23702610439694"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "9525d93f-a6cf-462d-9851-737bc0ca6cb3",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15b[1]=11.576530540160928"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "42323b61-5b51-40bc-a275-50da9005c93e",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15b[2]=10.954240119023897"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "1080ae89-0952-457f-a795-bc6ee6d45c2f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([12.6270064 , 11.57653054, 11.72970598, 11.48756436, 11.60595593,\n",
       "       11.52821871, 11.23067848, 11.60662583, 11.45290204, 11.44070421,\n",
       "       11.45402585, 11.76889238, 11.52262867, 11.50714389, 11.2370261 ])"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss_predict_15b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "b0647032-79a7-41c3-b29c-48991f5d05cb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([14.57874672, 11.38430817, 10.95424012, 11.23428408, 11.0458714 ,\n",
       "       11.11411283, 11.16512357, 11.21213722, 11.23980419, 11.24809618,\n",
       "       11.23055453, 11.223859  , 11.21102857, 11.23246276, 11.28332522])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss_learnt_15b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "c9dce69f-2ddb-4673-997b-d84149f2f0ae",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(0,15)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =11.118191722801296*np.ones(15)\n",
    "xp =11.278191722801296*np.ones(15)\n",
    "y = loss_learnt_15b\n",
    "z= loss_predict\n",
    "# size and color:\n",
    "sizes = 20*np.ones(len(x))\n",
    "colors = 9*np.ones(len(x))\n",
    "\n",
    "# plot\n",
    "plt.plot(y)\n",
    "plt.plot(z)\n",
    "plt.plot(x)\n",
    "plt.plot(xp)\n",
    "plt.title('evolution of the losses after reduction of variance')\n",
    "plt.legend(['training loss','prediction loss','reference loss','empirical loss'])\n",
    "\n",
    "plt.savefig('losses_15b.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "id": "1c394a51-1312-46d5-b3d2-5bc5ac2ab91d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.savefig('losses_15b.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "id": "8c225a40-6692-46a6-af25-642eed7eec4e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/variance/variance.npy')\n",
    "variance=variance[:25]\n",
    "abscisses=np.arange(1,26)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =abscisses\n",
    "y = np.log(variance)\n",
    "# size and color:\n",
    "sizes = 20*np.ones(len(x))\n",
    "colors = 0*np.ones(len(x))\n",
    "\n",
    "# plot\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.scatter(x, y, s=sizes, color='black')\n",
    "\n",
    "ax.set(xlim=(0, 25), xticks=np.arange(0,26,2),\n",
    "       ylim=(0, max(y)), yticks=np.arange(0,25,2))\n",
    "ax.set_title('log variance after reduction')\n",
    "\n",
    "plt.savefig('variance_reduction.png')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 181,
   "id": "2e50c8c2-8e49-4cb1-a98e-89621c0a6798",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([6.01305924e+01, 1.64922793e+02, 3.09536224e+02, 5.07175114e+02,\n",
       "       7.48678672e+02, 2.22888342e+03, 1.44335782e+03, 1.86355925e+03,\n",
       "       2.41609294e+03, 3.05416093e+03, 3.87701394e+03, 2.47973669e+04,\n",
       "       5.90651013e+03, 6.79563473e+03, 7.95794634e+03, 9.56266176e+03,\n",
       "       1.11176245e+04, 1.32372206e+05, 1.61431854e+04, 2.05264017e+04,\n",
       "       2.16879261e+04, 2.53016454e+04, 2.97532078e+04, 1.46163618e+06,\n",
       "       3.53276483e+04, 0.00000000e+00])"
      ]
     },
     "execution_count": 181,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "variance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 190,
   "id": "c4c7110e-bf17-47cb-825d-ff2f8207c28f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/variance/variance2.npy')\n",
    "variance=variance[:25]\n",
    "abscisses=np.arange(1,26)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =abscisses\n",
    "y = np.log(variance)\n",
    "# size and color:\n",
    "sizes = 20*np.ones(len(x))\n",
    "colors = 0*np.ones(len(x))\n",
    "\n",
    "# plot\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.scatter(x, y, s=sizes, color='black')\n",
    "\n",
    "ax.set(xlim=(0, 25), xticks=np.arange(0,26,2),\n",
    "       ylim=(0, max(y)), yticks=np.arange(0,25,2))\n",
    "ax.set_title('log variance')\n",
    "\n",
    "plt.savefig('variance.png')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "d1f69f82-4e21-4962-806e-6f3246b672e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "error_learnt=[0.2166143380170895,0.16119854150510565,0.15125078055838972,0.16084062303538188, 0.1568713520731442,0.15282595197904525,0.1509224149800176,0.15027750273992932,0.1496224723220388,0.14922773258139158,0.14874813034403525,0.1493445462959917,0.14950933004193004,0.1483232214872276,0.14812216141407467]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "8c952b1a-a5b3-4c09-ab3b-4cd94baf360f",
   "metadata": {},
   "outputs": [],
   "source": [
    "error_predict=[0.18955049090040074,0.1974309524523466,0.23058078879745464,0.18180157702709604,0.2313993614843247,0.18277184535946955,0.18049250154988578,0.18049250154988578,0.18134908612198658,0.17913333478842783,0.18390692097655664,0.18237779892616307,0.18088295566172982,0.1784415962059545,0.17750792576058458]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "8e71f115-dd85-407a-8149-6c7a5496646a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(0,15)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =11.278191722801296*np.ones(15)\n",
    "y = error_learnt\n",
    "z= error_predict\n",
    "# size and color:\n",
    "\n",
    "# plot\n",
    "plt.plot(y)\n",
    "plt.plot(z)\n",
    "plt.title('evolution of the errors after reduction of variance')\n",
    "plt.legend(['training error','prediction error'])\n",
    "\n",
    "plt.savefig('errors_15b.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "b428b6ac-ccfa-4971-bbf2-6e068d284c3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "error_learnt_15=[0.6970686921709587,1.2266719636000347,2.5927039992255074,2.4055417395145615,3.1554831384536093,2.67359059352798,2.7630892716735413,2.422798519523542,2.6544390950941086,3.748097313088589,4.560419097053254,4.560307070080481,4.560325398588182,4.560349943945563,4.560371378815647]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "155e2e18-85b5-4361-9ec5-32370cf3751a",
   "metadata": {},
   "outputs": [],
   "source": [
    "error_predict_15=[0.6870099865938637,1.4221009213685851,2.536331052203208,2.405220292382425,3.1417970967083,2.702668108418483,2.7615341188471696,2.422026918923856,2.6517213825275077,3.747633141251584,4.559496511486857,4.572934723518988,4.560302221461557,4.559283802940924,4.559699775247539]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "d01cb96d-50be-4b22-bc25-20dd8b68575b",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_learnt_15=[-64.31687234020762,-66.45008198294688,-112.50251468196352,-113.90467756052158,-119.99999949983105,-119.99999999999997,-119.99999999769314,-119.9999999995284, -119.99999987960067,-119.99999998443923,-119.9999995060409,-120.0,-120.0,-120.0,-120.0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "e7451a95-9c07-43ae-ab7e-9bfd18a5fba1",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict_15=[14.790537195512904,21.434120069884422,52.74226359861051,48.292748037750634,74.52109661347252,57.50568023113145,59.6516775510346,51.39590763148869,56.491229352511574,97.42894687194766,145.5253599521285,146.06843040572633,146.26668914770656,145.92672833450763,145.54272824923618]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "da11ec37-144e-466e-993b-c954ad305890",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(0,15)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =11.278191722801296*np.ones(15)\n",
    "y = error_learnt_15\n",
    "z= error_predict_15\n",
    "# size and color:\n",
    "\n",
    "# plot\n",
    "plt.plot(y)\n",
    "plt.plot(z)\n",
    "plt.title('evolution of the errors')\n",
    "plt.legend(['training error','prediction error'])\n",
    "\n",
    "plt.savefig('errors_15.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "8717c842-7842-4edb-af54-6e02226eaaf0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(0,15)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "x =11.537368171501413*np.ones(15)\n",
    "y = loss_learnt_15\n",
    "z= loss_predict_15\n",
    "# size and color:\n",
    "sizes = 20*np.ones(len(x))\n",
    "colors = 9*np.ones(len(x))\n",
    "\n",
    "# plot\n",
    "plt.plot(y)\n",
    "plt.plot(z)\n",
    "plt.plot(x)\n",
    "plt.title('evolution of the losses')\n",
    "plt.legend(['training loss','prediction loss','reference loss'])\n",
    "\n",
    "plt.savefig('losses_15.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "127aeaf0-e138-47a3-b7f5-8568b3144a28",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_predict=np.square([3.3842558151076596,3.4263576546493857,3.415482881456021,3.3916015759450078,3.397630065182213,3.4085543948015036,3.4000515214173697,3.416591552800508,3.4072983021993837,3.3977173272920096,3.398406156500382,3.4062067634321935,3.39460836400087,3.382617077716057,3.399849293988754])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "746c4ff4-8bd6-4272-99c7-b62c8fd88eab",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([11.45318742, 11.73992678, 11.66552331, 11.50296125, 11.54389006,\n",
       "       11.61824306, 11.56035035, 11.67309784, 11.60968172, 11.54448304,\n",
       "       11.5491644 , 11.60224452, 11.52336594, 11.44209829, 11.55897522])"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loss_predict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b2695a8c-2719-44f5-9710-be86b6696b04",
   "metadata": {},
   "outputs": [],
   "source": [
    "error_predict_15_nt=[0.7014686564538513,0.41296645579597835,0.4274158251983198,0.2606488411451885,0.19489951502032068,0.19727084653262494,0.19258965405783296,0.1976703243592734,0.19735763910414544,0.19637894049668397,0.1935421465022839,0.19388086030528257,0.19525321677013263,0.19521905280464838,0.19325016567181366]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0545c549-fe45-49e7-807d-1d8a97f4c854",
   "metadata": {},
   "outputs": [],
   "source": [
    "learnt_predict_15_nt=np.square([3.8045301423271667,3.403092188666688,3.390140843105886,3.3781361687669063,3.5011221664852785,3.4351352535317807,3.4882383697499564,3.4536916837801828,3.4627172402906687,3.4283436054480516,3.4572046608982903,3.4319671184261806,3.44477582472853,3.4474455523715535,3.4409784257566876])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "05d1e573-2cda-4148-b878-71e6f3ca7a7d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(0,15)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "#x =11.118191722801296*np.ones(15)\n",
    "xp =12.124798241258933*np.ones(15)\n",
    "z = learnt_predict_15_nt\n",
    "#z= loss_predict\n",
    "# size and color:\n",
    "#sizes = 20*np.ones(len(x))\n",
    "#colors = 9*np.ones(len(x))\n",
    "\n",
    "# plot\n",
    "#plt.plot(y)\n",
    "plt.plot(z)\n",
    "#plt.plot(x)\n",
    "plt.plot(xp)\n",
    "plt.title('evolution of the loss after reduction of variance')\n",
    "#plt.legend(['training loss','prediction loss','reference loss','empirical loss'])\n",
    "\n",
    "plt.savefig('losses_15e_nt.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "c035b43a-b071-4a65-b5ea-027913678e37",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([14.4744496 , 11.58103644, 11.49305494, 11.41180397, 12.25785642,\n",
       "       11.80015421, 12.16780692, 11.92798625, 11.99041069, 11.75353988,\n",
       "       11.95226407, 11.7783983 , 11.86648048, 11.88488084, 11.84033253])"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "learnt_predict_15_nt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "ef5440f5-3f0a-4882-80b6-afbcd4a2e4a2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "variance=np.load('/workdir/delarue/Network16/variance.npy')\n",
    "abscisses=np.arange(0,15)\n",
    "\n",
    "\n",
    "# make the data\n",
    "np.random.seed(3)\n",
    "#x =11.278191722801296*np.ones(15)\n",
    "#y = error_learnt\n",
    "z= error_predict_15_nt\n",
    "# size and color:\n",
    "\n",
    "# plot\n",
    "#plt.plot(y)\n",
    "plt.plot(z)\n",
    "plt.title('evolution of the prediction error after reduction of variance')\n",
    "plt.legend(['prediction error'])\n",
    "\n",
    "plt.savefig('errors_15e_nt.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "407ee79e-9bf4-4f40-8872-9b409499a4cf",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

